Chiplets on Wheels: Review Paper on Holistic Chiplet Solutions for Autonomous Vehicles

On the advent of the slow death of Moore's law, the silicon industry is moving towards a new era of chiplets. The automotive industry is experiencing a profound transformation towards software-defined vehicles, fueled by the surging demand for automotive compute chips, expected to reach 20-22 billion by 2030. High-performance compute (HPC) chips become instrumental in meeting the soaring demand for computational power. Various strategies, including centralized electrical and electronic architecture and the innovative Chiplet Systems, are under exploration. The latter, breaking down System-on-Chips (SoCs) into functional units, offers unparalleled customization and integration possibilities. The research accentuates the crucial open Chiplet ecosystem, fostering collaboration and enhancing supply chain resilience. In this paper, we address the unique challenges that arise when attempting to leverage chiplet-based architecture to design a holistic silicon solution for the automotive industry. We propose a throughput-oriented micro-architecture for ADAS and infotainment systems alongside a novel methodology to evaluate chiplet architectures. Further, we develop in-house simulation tools leveraging the gem5 framework to simulate latency and throughput. Finally, we perform an extensive design of thermally-aware chiplet placement and develop a micro-fluids-based cooling design.

==> images/cost.py <==
def cost_compute_soc():
  x=858               #size in mm2
  Ndie= 3.14*150*150/x
  d0=0.004            # per mm2
  alpha= 3            #cluster parameter
  die_yield= (1+d0*x/alpha)**(-alpha)
  costwafer=16988/Ndie #cost of 300mm wafer
  costdie=costwafer/die_yield
  Ng=70695/40         #AND gate size=40mm2
  assembly_yield= (0.999**Ndie)*(0.999999**Ng)     
                    #Rent's rule
  total_cost= Ndie*costdie/assembly_yield
  return total_cost/Ndie
def cost_compute_chiplet():
  x=168.09          #size in mm2 
  Ndie=3.14*150*150/x
  d0=0.004          # per mm2
  alpha=3 
  die_yield= (1+d0*x/alpha)**(-alpha)
  costwafer=16988/Ndie #cost of 300mm wafer 
  costdie=costwafer/die_yield
  Ng=70695/40   
  assembly_yield= (0.999**Ndie)*(0.999999**Ng)     
                   #Rent's rule
  total_cost= Ndie*costdie/assembly_yield
  return 4*total_cost/Ndie

==> images/performance.py <==
F=1.5e9         #Hyperparameters
F_compute=2e9
F_GPU=1.5e9
F_IO=1.5e9
F_SoC=0.5e9
T_delay=60e-12  #60ps
bi=64
def performance_calculate():
  #Ri= Frequency
  #FLOPS_chiplet=F_compute
  #FLOPS_SoC=F_SoC
  Ri_chp=F_compute*2/1000  
               #in mega hertz  
  Ri_SoC= F*2/1000
  Ti_SoC= T_delay*F*5/1000     
#assume path IO->CORE->CACHE->CORE->IO
  c=1000
  Ti_chp=T_delay*(3*F_compute+2*F_IO)/c
  Latency_chiplet=(bi/Ri_chp)+Ti_chp
  Latency_SoC=(bi/Ri_SoC)+Ti_SoC
  lat_ratio=Latency_chiplet/Latency_SoC
  thrpt_ratio= F_compute*4/F*1            
  perfo_ratio=thrpt_ratio/lat_ratio
  print(perfo_ratio)
performance_calculate()

==> images/power.py <==
V=1.8         #voltage supplied(Vin)
Vth=0.47      #Vthreshold
C=15e-9       #(approximately)
F=1.5e9       #Frequency of operation of an SoC
T=10e-9       #T rise or fall in a gate
A=150e3       #Switching frequency
B=0.4         #Gain Constant in a transistor
I=15e-9       #leakage current per transistor
T_Density=100e6  #per mm2
F_compute=2e9
F_GPU=1.5e9
F_IO=1.5e9
F_SoC=0.5e9
A_compute=39.92                  
#size in mm2(CPU=39.92 I/O=9.87 SOC=94.9 GPU=23.4)
A_GPU=23.4
A_IO=9.87
A_SoC=94.9
V_compute=1.08
V_GPU=1.08
V_IO=0.9
V_SoC=0.9
def calculate_power():
     p_switch_SoC=A*C*F*V**2
     p_short_SoC=A*(B/12)*F*T*(V-2*Vth)**3
     p_leakage_per_transistor=I*V
     p_leakage_SoC= p_leakage_per_transistor
     *T_Density*858
     power_total_SoC=p_switch_SoC
     +p_short_SoC
     +p_leakage_SoC 
     p_switch_chiplet=
     A*C(F_compute*V_compute**2+
     F_GPU*V_GPU**2+F_IO*V_IO**2+F_SoC*V_SoC**2)
     p_short_chiplet=
     A*(B/12)*T*
     (F_compute*(V_compute-2*Vth)**3
     +F_GPU*(V_GPU-2*Vth)**3+F_IO*(V_IO-2*Vth)**3
     +F_SoC*(V_SoC-2*Vth)**3)
     p_leakage_per_transistor=I*V
     p_leakage_chiplet= 
     p_leakage_per_transistor*
     T_Density*(168.09)*4           
     #perchiplet combination
     power_total_chiplet=p_switch_chiplet+
     p_short_chiplet+p_leakage_chiplet
     print(power_total_chiplet/power_total_SoC)
calculate_power()
